Practical Privacy Attacks on Vertical Federated Learning

Federated learning (FL) is a privacy-preserving learning paradigm that allows multiple parities to jointly train a powerful machine learning model without sharing their private data. According to the form of collaboration, FL can be further divided into horizontal federated learning (HFL) and vertical federated learning (VFL). In HFL, participants share the same feature space and collaborate on data samples, while in VFL, participants share the same sample IDs and collaborate on features. VFL has a broader scope of applications and is arguably more suitable for joint model training between large enterprises. In this paper, we focus on VFL and investigate potential privacy leakage in real-world VFL frameworks. We design and implement two practical privacy attacks: reverse multiplication attack for the logistic regression VFL protocol; and reverse sum attack for the XGBoost VFL protocol. We empirically show that the two attacks are (1) effective - the adversary can successfully steal the private training data, even when the intermediate outputs are encrypted to protect data privacy; (2) evasive - the attacks do not deviate from the protocol specification nor deteriorate the accuracy of the target model; and (3) easy - the adversary needs little prior knowledge about the data distribution of the target participant. We also show the leaked information is as effective as the raw training data in training an alternative classifier. We further discuss potential countermeasures and their challenges, which we hope can lead to several promising research directions.

==> iclr20_skipconnection_plot.py <==
"""
Date: 2018/12/29

Author: Xingjun Ma
Project: elastic_adv_defense
"""
import os
import numpy as np
import torch

import matplotlib as mpl
mpl.use('TkAgg')
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib.colors as color
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42


MARKERS = ['o', 'D', 'x', 'v', '^', '<', '>', '+']
# COLORS = ['navy', 'gray', 'm', 'c', 'orange', 'y', 'k', 'g', 'r']
COLORS = [color.TABLEAU_COLORS['tab:blue'], color.TABLEAU_COLORS['tab:orange'],
          color.TABLEAU_COLORS['tab:green'], color.TABLEAU_COLORS['tab:red'],
          color.TABLEAU_COLORS['tab:purple'], color.TABLEAU_COLORS['tab:brown'],
          color.TABLEAU_COLORS['tab:pink'], color.TABLEAU_COLORS['tab:gray'],
          color.TABLEAU_COLORS['tab:olive'], color.TABLEAU_COLORS['tab:cyan']]
# print(COLORS)


def figure2a():
    source = ['RN18', 'RN34', 'RN50', 'RN101', 'RN152', 'DN121', 'DN169', 'DN201']
    sns.set_style("whitegrid")

    PGD = [59.88, 54.50, 52.34, 43.24, 45.26, 61.04, 54.98, 57.68]
    MI = [78.58, 75.50, 72.36, 64.96, 65.52, 78.44, 71.38, 76.58]
    DI = [82.88, 79.28, 81.90, 73.14, 74.32, 80.98, 77.38, 77.14]
    TI = [63.06, 59.50, 61.56, 51.80, 54.78, 59.36, 55.12, 54.72]
    SGM = [69.84, 85.72, 83.34, 80.26, 80.68, 81.00, 82.66, 82.74]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    ax.plot(source, PGD, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label='PGD')
    ax.plot(source, MI, marker=MARKERS[1], markersize=10, linewidth=3, alpha=0.8, label="MI")
    ax.plot(source, DI, marker=MARKERS[2], markersize=10, linewidth=3, alpha=0.8, label="DI")
    ax.plot(source, TI, marker=MARKERS[3], markersize=10, linewidth=3, alpha=0.8, label="TI")
    ax.plot(source, SGM, marker=MARKERS[4], markersize=10, linewidth=3, alpha=1.0, label="SGM (ours)")

    ax.set_xlabel("Source Model", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower center', ncol=3, fontsize=20)

    # ax.set_xticklabels(source)
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=0, top=100)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    ax.set_title('Target model: VGG19', fontsize=26)

    plt.savefig("iclr20_skip/figure2a.pdf", bbox_inches='tight')
    plt.show()

def figure2b():
    source = ['RN18', 'RN34', 'RN50', 'RN101', 'RN152', 'DN121', 'DN169', 'DN201']
    sns.set_style("whitegrid")

    PGD = [22.34, 24.98, 26.78, 26.10, 29.90, 33.22, 34.16, 40.32]
    MI = [46.68, 51.54, 53.42, 49.06, 53.26, 58.02, 57.46, 64.92]
    DI = [42.68, 46.16, 54.72, 52.96, 58.26, 58.02, 57.46, 61.30]
    TI = [25.18, 30.76, 36.60, 35.42, 41.54, 34.50, 37.70, 40.46]
    SGM = [32.82, 58.30, 59.54, 57.18, 61.90, 64.92, 67.48, 71.42]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    bins = range(len(PGD))

    ax.plot(source, PGD, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label='PGD')
    ax.plot(source, MI, marker=MARKERS[1], markersize=10, linewidth=3, alpha=0.8, label="MI")
    ax.plot(source, DI, marker=MARKERS[2], markersize=10, linewidth=3, alpha=0.8, label="DI")
    ax.plot(source, TI, marker=MARKERS[3], markersize=10, linewidth=3, alpha=0.8, label="TI")
    ax.plot(source, SGM, marker=MARKERS[4], markersize=10, linewidth=3, alpha=1.0, label="SGM (ours)")

    ax.set_xlabel("Source Model", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower center', ncol=3, fontsize=20)

    # ax.set_xticklabels(source)
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=0, top=80)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)

    ax.set_title('Target model: SE154', fontsize=26)

    plt.savefig("iclr20_skip/figure2b.pdf", bbox_inches='tight')
    plt.show()

def figure2c():
    source = ['RN18', 'RN34', 'RN50', 'RN101', 'RN152', 'DN121', 'DN169', 'DN201']
    sns.set_style("whitegrid")

    PGD = [23.24, 24.48, 22.80, 22.96, 26.16, 30.74, 30.90, 35.48]
    MI = [47.22, 51.60, 47.98, 45.18, 50.26, 55.26, 55.36, 59.96]
    DI = [44.96, 48.84, 47.62, 47.64, 54.34, 53.42, 55.42, 59.18]
    TI = [28.40, 30.76, 32.46, 32.40, 37.66, 35.56, 36.24, 38.58]
    SGM = [34.40, 59.14, 52.00, 55.82, 56.66, 57.94, 60.88, 65.94]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    bins = range(len(PGD))

    ax.plot(source, PGD, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label='PGD')
    ax.plot(source, MI, marker=MARKERS[1], markersize=10, linewidth=3, alpha=0.8, label="MI")
    ax.plot(source, DI, marker=MARKERS[2], markersize=10, linewidth=3, alpha=0.8, label="DI")
    ax.plot(source, TI, marker=MARKERS[3], markersize=10, linewidth=3, alpha=0.8, label="TI")
    ax.plot(source, SGM, marker=MARKERS[4], markersize=10, linewidth=3, alpha=1.0, label="SGM (ours)")

    ax.set_xlabel("Source Model", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower center', ncol=3, fontsize=20)

    # ax.set_xticklabels(source)
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=0, top=70)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)

    ax.set_title('Target model: IncV3', fontsize=26)

    plt.savefig("iclr20_skip/figure2c.pdf", bbox_inches='tight')
    plt.show()

def figure3a():
    gamma = [1.00, 0.90, 0.80, 0.70, 0.60, 0.50, 0.40, 0.30, 0.20, 0.10]
    sns.set_style("whitegrid")

    RN18 = [59.88, 61.04, 62.24, 63.9, 64.52, 66.08, 66.88, 68.1, 69.82, 71.74]
    RN34 = [54.5, 58.48, 62.4, 66.8, 71.48, 76.78, 80.32, 85.32, 85.72, 83.04]
    RN50 = [52.34, 56.16, 60.68, 64.44, 68.32, 72.5, 76.26, 80.5, 83.4, 83.82]
    RN101 = [43.24, 48.52, 52.36, 56.78, 62.44, 68.22, 72.86, 77.74, 80.02, 80.1]
    RN152 = [45.26, 49.84, 56.16, 61.06, 66.14, 70.18, 75.18, 79.46, 80.54, 78.56]
    DN121 = [61.04, 73.38, 81.26, 82.66, 77.92, 67.26, 49.94, 32.7, 20.72, 15.4]
    DN169 = [54.98, 68.26, 77.22, 81.08, 77.46, 67.18, 52.1, 35.32, 23.74, 16.2]
    DN201 = [57.68, 71.52, 80.38, 82.72, 79.44, 70.7, 56.84, 41.5, 27.18, 17.74]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    ax.plot(gamma, RN18, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN18")
    ax.plot(gamma, RN34, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN34")
    ax.plot(gamma, RN50, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN50")
    ax.plot(gamma, RN101, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN101")
    ax.plot(gamma, RN152, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN152")
    ax.plot(gamma, DN121, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN121")
    ax.plot(gamma, DN169, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN169")
    ax.plot(gamma, DN201, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN201")

    ax.set_xlabel(r"Parameter $\gamma$ for SGM", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower left', ncol=3, fontsize=20)

    # ax.set_xticklabels(gamma)
    ax.set_yticks(np.arange(0, 110, 10))
    ax.set_xticks(gamma)

    ax.set_ylim(0, 100)
    ax.set_xlim(1.05, 0.05)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    ax.set_title('Target model: VGG19', fontsize=26)

    plt.savefig("iclr20_skip/figure3a.pdf", bbox_inches='tight')
    plt.show()

def figure3b():
    gamma = [1.00, 0.90, 0.80, 0.70, 0.60, 0.50, 0.40, 0.30, 0.20, 0.10]
    sns.set_style("whitegrid")

    RN18 = [22.34, 23.18, 24.16, 25.72, 27, 28.56, 29.84, 31.76, 33.25, 36.12]
    RN34 = [24.98, 28.24, 31.14, 35.04, 39.14, 44.1, 51.16, 56.54, 58.38, 56.18]
    RN50 = [26.78, 29.9, 33.98, 37.06, 40.56, 45.2, 49.9, 55.38, 59.28, 60.82]
    RN101 = [26.1, 28.5, 32.04, 35.52, 39.1, 43.78, 48.42, 54.24, 57.28, 56.72]
    RN152 = [29.9, 34.1, 38.24, 41.5, 46.02, 51.82, 56.4, 60.54, 61.84, 58.18]
    DN121 = [33.22, 47.84, 59.64, 64.92, 62.54, 53.14, 38.68, 23.98, 13.9, 8.4]
    DN169 = [34.16, 48.14, 61.36, 67.46, 65.14, 56.46, 42.2, 26.62, 15.26, 8.1]
    DN201 = [40.32, 54.56, 66.36, 71.42, 69.74, 62.14, 48, 31.6, 17.92, 9.86]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    ax.plot(gamma, RN18, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN18")
    ax.plot(gamma, RN34, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN34")
    ax.plot(gamma, RN50, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN50")
    ax.plot(gamma, RN101, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN101")
    ax.plot(gamma, RN152, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN152")
    ax.plot(gamma, DN121, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN121")
    ax.plot(gamma, DN169, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN169")
    ax.plot(gamma, DN201, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN201")

    ax.set_xlabel(r"Parameter $\gamma$ for SGM", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower left', ncol=3, fontsize=20)

    # ax.set_xticklabels(gamma)
    ax.set_yticks(np.arange(0, 110, 10))
    ax.set_xticks(gamma)

    ax.set_ylim(bottom=0, top=80)
    ax.set_xlim(1.05, 0.05)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    ax.set_title('Target model: SE154', fontsize=26)

    plt.savefig("iclr20_skip/figure3b.pdf", bbox_inches='tight')
    plt.show()

def figure3c():
    gamma = [1.00, 0.90, 0.80, 0.70, 0.60, 0.50, 0.40, 0.30, 0.20, 0.10]
    sns.set_style("whitegrid")

    RN18 = [23.24, 24.10, 25.64, 26.74, 27.84, 28.92, 30.44, 32.60, 33.66, 37.34]
    RN34 = [24.48, 27.38, 30.54, 33.84, 37.60, 43.44, 49.38, 56.08, 59.18, 56.76]
    RN50 = [22.80, 25.14, 28.16, 30.76, 33.18, 36.78, 41.36, 46.96, 51.84, 53.96]
    RN101 = [22.96, 25.28, 27.96, 31.14, 35.08, 38.48, 45.00, 51.26, 55.52, 57.04]
    RN152 = [26.16, 29.08, 32.38, 35.52, 39.76, 44.84, 49.82, 53.80, 56.50, 55.02]
    DN121 = [30.74, 43.16, 54.08, 57.94, 54.10, 43.80, 28.80, 16.70, 10.82, 7.66]
    DN169 = [30.90, 43.02, 54.28, 60.86, 57.86, 47.14, 32.18, 17.90, 10.50, 6.02]
    DN201 = [35.48, 48.34, 59.72, 65.96, 62.44, 52.22, 37.12, 22.24, 13.00, 7.64]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    ax.plot(gamma, RN18, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN18")
    ax.plot(gamma, RN34, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN34")
    ax.plot(gamma, RN50, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN50")
    ax.plot(gamma, RN101, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN101")
    ax.plot(gamma, RN152, marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN152")
    ax.plot(gamma, DN121, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN121")
    ax.plot(gamma, DN169, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN169")
    ax.plot(gamma, DN201, marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8, label="DN201")

    # vertical line indicate chose pararameter
    # ax.axvline(x=0.7, ymin=0, ymax=0.942, linestyle='--', color='k')
    # ax.axvline(x=0.2, ymin=0, ymax=0.845, linestyle='-', color='k')

    ax.set_xlabel(r"Parameter $\gamma$ for SGM", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower left', ncol=3, fontsize=20)

    # ax.set_xticklabels(gamma)
    ax.set_yticks(np.arange(0, 110, 10))
    ax.set_xticks(gamma)

    ax.set_ylim(bottom=0, top=70)
    ax.set_xlim(1.05, 0.05)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    ax.set_title('Target model: IncV3', fontsize=26)

    plt.savefig("iclr20_skip/figure3c.pdf", bbox_inches='tight')
    plt.show()

def figure4a():
    """
    bar plot of white-box improvement of SGM over FGSM
    """
    sns.set_style("whitegrid")

    models = ['RN18', 'RN34', 'RN50', 'RN101', 'RN152', 'DN121', 'DN169', 'DN201']
    n_model = len(models)
    print(n_model)

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)

    # plot settings
    bar_width = 0.35
    left_bar_positions = np.arange(start=0, stop=n_model, step=1) - bar_width / 2
    right_bar_positions = left_bar_positions + bar_width

    FGSM = [96.7, 92.18, 84.46, 79.18, 77.7, 91.24, 86.38, 85.85]
    SGM = [97.18, 95.28, 88.18, 85.12, 81.98, 93.92, 90.8, 89.72]

    # ax.bar(left_bar_positions, FGSM, bar_width, color=COLORS[2], alpha=0.8, label='FGSM')
    # ax.bar(right_bar_positions, SGM, bar_width, color=COLORS[3], alpha=0.8, label='SGM')
    ax.bar(left_bar_positions, FGSM, bar_width, alpha=0.8, label='FGSM')
    ax.bar(right_bar_positions, SGM, bar_width, alpha=0.8, label='SGM')

    # ax.set_xlabel("White-box Model", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("White-box success rate (%)", fontsize=24)
    ax.legend(loc='upper center', ncol=3, fontsize=20)

    ax.set_xticks(np.arange(n_model))
    # ax.set_xticklabels(models)
    ax.set_xticklabels(models, rotation=45, ha="right")
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=0, top=100)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)

    # ax.set_title('White-box boost', fontsize=26)

    plt.savefig("iclr20_skip/figure4a.pdf", bbox_inches='tight')
    plt.show()

def figure4b():
    eps = [1, 2, 4, 8, 16, 32, 64]
    sns.set_style("whitegrid")

    RN18_FGSM = [90.64, 96.36, 97.26, 96.7, 95.52, 97.06, 99.36]
    RN34_FGSM = [83.4, 91.8, 93.58, 92.18, 90.06, 92.14, 99.06]
    RN50_FGSM = [75.32, 84.36, 86.36, 84.46, 80.12, 84.1, 98.96]
    RN101_FGSM = [71.02, 80.46, 82.34, 79.18, 74.98, 82.24, 98.64]
    RN152_FGSM = [67.38, 78.26, 80.42, 77.7, 71.82, 74.12, 96.4]
    DN121_FGSM = [83.02, 91.7, 93.22, 91.24, 87.12, 87.48, 97.98]
    DN169_FGSM = [81.26, 88.18, 88.82, 86.38, 80.98, 80.48, 96.3]
    DN201_FGSM = [75.24, 85.92, 87.96, 85.84, 81.44, 83.76, 95.68]

    RN18_SGM = [89.66, 96.22, 97.5, 97.18, 96.42, 97.14, 99.34]
    RN34_SGM = [81.8, 92.94, 95.64, 95.28, 93.5, 94.8, 99.12]
    RN50_SGM = [74.52, 86.98, 90.1, 88.18, 84.52, 86.78, 99]
    RN101_SGM = [69.48, 82.62, 86.5, 85.12, 81.56, 84.38, 98.36]
    RN152_SGM = [63.06, 79.3, 83.38, 81.98, 77.54, 77.82, 96.9]
    DN121_SGM = [79.76, 92.24, 94.72, 93.92, 90.94, 91.26, 98.2]
    DN169_SGM = [78.62, 89.3, 90.8, 90.8, 89.56, 86.26, 97.18]
    DN201_SGM = [73.2, 87.16, 90.86, 89.72, 87.66, 88.72, 96.9]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)
    bins = np.arange(0, len(eps), 1)

    ax.plot(bins, RN18_FGSM, color=COLORS[0], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN18")
    ax.plot(bins, RN34_FGSM, color=COLORS[1], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN34")
    ax.plot(bins, RN50_FGSM, color=COLORS[2], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN50")
    ax.plot(bins, RN101_FGSM, color=COLORS[3], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN101")
    ax.plot(bins, RN152_FGSM, color=COLORS[4], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN152")
    # ax.plot(bins, DN121_FGSM, color=COLORS[5], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN121")
    # ax.plot(bins, DN169_FGSM, color=COLORS[6], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN169")
    # ax.plot(bins, DN201_FGSM, color=COLORS[7], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN201")

    ax.plot(bins, RN18_SGM, color=COLORS[0], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, RN34_SGM, color=COLORS[1], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, RN50_SGM, color=COLORS[2], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, RN101_SGM, color=COLORS[3], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, RN152_SGM, color=COLORS[4], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, DN121_SGM, color=COLORS[5], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, DN169_SGM, color=COLORS[6], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, DN201_SGM, color=COLORS[7], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)

    ax.set_xlabel(r"Maximum perturbation $\epsilon$", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower right', ncol=3, fontsize=20)

    ax.set_xticks(bins)
    ax.set_xticklabels(eps, ha="right")
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=60, top=100)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    # ax.set_title('Target model: IncV3', fontsize=26)

    plt.savefig("iclr20_skip/figure4b.pdf", bbox_inches='tight')
    plt.show()

def figure4c():
    eps = [1, 2, 4, 8, 16, 32, 64]
    sns.set_style("whitegrid")

    RN18_FGSM = [90.64, 96.36, 97.26, 96.7, 95.52, 97.06, 99.36]
    RN34_FGSM = [83.4, 91.8, 93.58, 92.18, 90.06, 92.14, 99.06]
    RN50_FGSM = [75.32, 84.36, 86.36, 84.46, 80.12, 84.1, 98.96]
    RN101_FGSM = [71.02, 80.46, 82.34, 79.18, 74.98, 82.24, 98.64]
    RN152_FGSM = [67.38, 78.26, 80.42, 77.7, 71.82, 74.12, 96.4]
    DN121_FGSM = [83.02, 91.7, 93.22, 91.24, 87.12, 87.48, 97.98]
    DN169_FGSM = [81.26, 88.18, 88.82, 86.38, 80.98, 80.48, 96.3]
    DN201_FGSM = [75.24, 85.92, 87.96, 85.84, 81.44, 83.76, 95.68]

    RN18_SGM = [89.66, 96.22, 97.5, 97.18, 96.42, 97.14, 99.34]
    RN34_SGM = [81.8, 92.94, 95.64, 95.28, 93.5, 94.8, 99.12]
    RN50_SGM = [74.52, 86.98, 90.1, 88.18, 84.52, 86.78, 99]
    RN101_SGM = [69.48, 82.62, 86.5, 85.12, 81.56, 84.38, 98.36]
    RN152_SGM = [63.06, 79.3, 83.38, 81.98, 77.54, 77.82, 96.9]
    DN121_SGM = [79.76, 92.24, 94.72, 93.92, 90.94, 91.26, 98.2]
    DN169_SGM = [78.62, 89.3, 90.8, 90.8, 89.56, 86.26, 97.18]
    DN201_SGM = [73.2, 87.16, 90.86, 89.72, 87.66, 88.72, 96.9]

    fig = plt.figure(figsize=(10, 6))
    ax = fig.add_subplot(111)
    bins = np.arange(0, len(eps), 1)

    # ax.plot(bins, RN18_FGSM, color=COLORS[0], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN18")
    # ax.plot(bins, RN34_FGSM, color=COLORS[1], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN34")
    # ax.plot(bins, RN50_FGSM, color=COLORS[2], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN50")
    # ax.plot(bins, RN101_FGSM, color=COLORS[3], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN101")
    # ax.plot(bins, RN152_FGSM, color=COLORS[4], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="RN152")
    ax.plot(bins, DN121_FGSM, color=COLORS[5], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN121")
    ax.plot(bins, DN169_FGSM, color=COLORS[6], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN169")
    ax.plot(bins, DN201_FGSM, color=COLORS[7], marker=MARKERS[0], markersize=10, linewidth=3, alpha=0.8, label="DN201")

    # ax.plot(bins, RN18_SGM, color=COLORS[0], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, RN34_SGM, color=COLORS[1], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, RN50_SGM, color=COLORS[2], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, RN101_SGM, color=COLORS[3], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    # ax.plot(bins, RN152_SGM, color=COLORS[4], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, DN121_SGM, color=COLORS[5], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, DN169_SGM, color=COLORS[6], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)
    ax.plot(bins, DN201_SGM, color=COLORS[7], marker=MARKERS[0], markersize=10, linestyle='--', linewidth=3, alpha=0.8)

    ax.set_xlabel(r"Maximum perturbation $\epsilon$", fontsize=24)
    ax.grid(False, axis='x')
    ax.set_ylabel("Attack success rate (%)", fontsize=24)
    ax.legend(loc='lower right', ncol=3, fontsize=20)

    ax.set_xticks(bins)
    ax.set_xticklabels(eps, ha="right")
    ax.set_yticks(np.arange(0, 110, 10))

    ax.set_ylim(bottom=60, top=100)
    # ax.set_xlim(left=0.5)
    ax.tick_params(axis='both', which='major', labelsize=20)
    ax.tick_params(axis='both', which='minor', labelsize=20)
    # ax.set_title('Target model: IncV3', fontsize=26)

    plt.savefig("iclr20_skip/figure4c.pdf", bbox_inches='tight')
    plt.show()

if __name__ == "__main__":
    # figure2a()
    # figure2b()
    # figure2c()
    # figure3a()
    # figure3b()
    # figure3c()
    # figure4a()
    # figure4b()
    figure4c()

